MQT-TZ: Hardening IoT Brokers Using ARM TrustZone

The publish-subscribe paradigm is an efficient communication scheme with strong decoupling between the nodes, that is especially fit for large-scale deployments. It adapts natively to very dynamic settings and it is used in a diversity of real-world scenarios, including finance, smart cities, medical environments, or IoT sensors. Several of the mentioned application scenarios require increasingly stringent security guarantees due to the sensitive nature of the exchanged messages as well as the privacy demands of the clients/stakeholders/receivers. MQTT is a lightweight topic-based publish-subscribe protocol popular in edge and IoT settings, a de-facto standard widely adopted nowadays by the industry and researchers. However, MQTT brokers must process data in clear, hence exposing a large attack surface. This paper presents MQT-TZ, a secure MQTT broker leveraging Arm TrustZone, a trusted execution environment (TEE) commonly found even on inexpensive devices largely available on the market (such as Raspberry Pi units). We define a mutual TLS-based handshake and a two-layer encryption for end-to-end security using the TEE as a trusted proxy. The experimental evaluation of our fully implemented prototype with micro-, macro-benchmarks, as well as with real-world industrial workloads from a MedTech use-case, highlights several trade-offs using TrustZone TEE. We report several lessons learned while building and evaluating our system. We release MQT-TZ as open-source.

==> clean.sh <==
rm -f *.aux *.blg main.dvi main.ps main.pdf *.log *.bbl main.fls main.fdb_latexmk main.out main.pyg main.soc
rm -rf  _minted-main/


==> make.sh <==
#!/bin/bash

for i in `find . -name *.eps`
do
    f_=${i%.eps}
    if [[ $f_.eps -nt $f_.pdf || ! -e $f_.pdf ]]
    then
	epstopdf $i
    fi
done

pdflatex main
bibtex main
pdflatex main
pdflatex main



==> plots/cache_benchmark/data/qemu/process_times.sh <==
#!/bin/bash
cat abs_cache_100.dat | awk '{$2 = $1 / 128} 1' | awk '{print $2}' > cache_100.dat


==> plots/cache_benchmark/data/rbpi-powersave/process_times.sh <==
#!/bin/bash
cat abs_cache_100.dat | awk '{$2 = $1 / 128} 1' | awk '{print $2}' > cache_100.dat


==> plots/cdf_delays/parse.sh <==
#!/bin/bash
#nasty parse to get the delays computed by time. can be probably be improved, didn't have time.
grep real tor_delays_raws.txt | grep -v function | grep -v Microsoft | grep -v script | sed 's/s//g' | sed 's/m/:/g'  | awk -F " " {'print $2'} | awk -F: '{ print ($1 * 3600) + ($2 * 60) + $3 }' | ../gen_cdf.rb > data/cdf_delays_tor.txt
 #For Cyclosa, let's skip the invalid results (result size=472 bytes)
grep -v 472 cyclosa_0f_sgx_delays_raws.dat | tail -n +2 | awk -F " " {'print $5'} | ../gen_cdf.rb > data/cdf_delays_cyclosa_0f.txt
grep -v 472 cyclosa_1f_sgx_delays_raws.dat | tail -n +2 | awk -F " " {'print $5+0.103769'} | ../gen_cdf.rb > data/cdf_delays_cyclosa_1f.txt
grep -v 472 cyclosa_3f_sgx_delays_raws.dat | tail -n +2 | awk -F " " {'print $5+(0.103769*3)'} | ../gen_cdf.rb > data/cdf_delays_cyclosa_3f.txt
grep -v 472 cyclosa_5f_sgx_delays_raws.dat | tail -n +2 | awk -F " " {'print $5+(0.103769*5)'} | ../gen_cdf.rb > data/cdf_delays_cyclosa_5f.txt
grep -v 472 cyclosa_7f_sgx_delays_raws.dat | tail -n +2 | awk -F " " {'print $5+(0.103769*7)'} | ../gen_cdf.rb > data/cdf_delays_cyclosa_7f.txt

#Direct delays
grep real direct_delays_raws.txt | grep -v function | grep -v Microsoft | grep -v script | sed 's/s//g' | sed 's/m/:/g'  | awk -F " " {'print $2'} | awk -F: '{ print ($1 * 3600) + ($2 * 60) + $3}' | awk {'print $1/1000'} | ../gen_cdf.rb > data/cdf_delays_direct.txt


==> plots/cpu_usage/command.sh <==
#!/bin/bash
dstat -c --nocolor --output cpu_usage_mqttz.dat 1 60


==> plots/encrypt-benchmark/data/avg.py <==
import sys

def main(input_args):
    sum_total = sum(input_args)
    for i in input_args:
        print("{} {}".format(i, i/sum_total))


if __name__ == "__main__":
    main([float(i) for i in sys.argv if i != "avg.py"])


==> plots/out_traffic/awk_vodoo.sh <==
#!/bin/bash
#TIME MEAN STDEV MIN MAX 25th 50th 75th
gawk 'BEGIN{
        max = 0;
        min = 1000
        print "#TIME MEAN STDEV MIN MAX 25th 50th 75th"
    }
    {
    if (NF==0)
        {
            n = asorti(val, sorted);
            one_q = int(count*0.25 + 0.5);
            two_q = int(count*0.5 + 0.5);
            three_q = int(count*0.75 + 0.5);
            print i " " sum " " sum/count " " sqrt((sum_sq - sum^2/count)/count) " 0 " max " " val[sorted[one_q]] " " val[sorted[two_q]] " " val[sorted[three_q]]; 
            sum = 0;
            sum_sq = 0;
            count = 0;
            max = 0;
            min = 1000;
            i += 1
        } 
    if ($2 < 0 + min)
        {
            min = $2
        }
    if ($2 > 0 + max)
        {
            max = $2
        }
    if ($2 != "0")
        {
            val[count] = $2;
            sum_sq += ($2)^2;
            sum += $2;
            count += 1
        }
}
'  out_reprocessed.dat #> out_traffic_percentiles_no_zeros.dat


==> plots/ub1/data/avg.py <==
import sys

def main(input_args):
    sum_total = sum(input_args)
    for i in input_args:
        print("{} {}".format(i, i/sum_total))


if __name__ == "__main__":
    main([float(i) for i in sys.argv if i != "avg.py"])

